OpenHLS: High-Level Synthesis for Low-Latency Deep Neural Networks for Experimental Science

In many experiment-driven scientific domains, such as high-energy physics, material science, and cosmology, high data rate experiments impose hard constraints on data acquisition systems: collected data must either be indiscriminately stored for post-processing and analysis, thereby necessitating large storage capacity, or accurately filtered in real-time, thereby necessitating low-latency processing. Deep neural networks, effective in other filtering tasks, have not been widely employed in such data acquisition systems, due to design and deployment difficulties. We present an open source, lightweight, compiler framework, without any proprietary dependencies, OpenHLS, based on high-level synthesis techniques, for translating high-level representations of deep neural networks to low-level representations, suitable for deployment to near-sensor devices such as field-programmable gate arrays. We evaluate OpenHLS on various workloads and present a case-study implementation of a deep neural network for Bragg peak detection in the context of high-energy diffraction microscopy. We show OpenHLS is able to produce an implementation of the network with a throughput 4.8 $\mu$s/sample, which is approximately a 4$\times$ improvement over the existing implementation

==> scripts/build_latex.sh <==
set -e

pdflatex -shell-escape main.tex
pdflatex -shell-escape main.tex
bibtex main
pdflatex -shell-escape main.tex

open main.pdf

# latexmk --shell-escape -synctex=1 -interaction=nonstopmode -file-line-error -pdf -outdir=. main


==> scripts/get_latexindent_macos.sh <==
sudo cpan Log::Log4perl
sudo cpan Log::Dispatch
sudo cpan Unicode::GCString
sudo cpan App::cpanminus
sudo cpan YAML::Tiny
sudo perl -MCPAN -e 'install "File::HomeDir"'

==> scripts/pandoc_filter.py <==
#!/usr/bin/env python
import sys

from pandocfilters import toJSONFilter, RawInline

incomment = False


def latex(s):
    return RawInline('latex', s)


def comment(k, v, fmt, meta):
    global incomment
    if k == 'Span':
        fmt, s = v
        _, comment_start_end, rest = fmt
        if comment_start_end == ['comment-start']:
            incomment = True
            print("comment_start", s, file=sys.stderr)
            res = [
                latex('\\commnt{'),
                *s,
                latex('}{'),
            ]
            return res

        elif comment_start_end == ['comment-end']:
            print("comment_end", s, file=sys.stderr)
            incomment = False
            return [latex('}')]


import re


def one_sentence_per_line(fp):
    s = open("sketch.md").read()
    s = s.replace(".\n\n", "-*").replace("\n", " ").replace(". ", ".\n").replace("-*", "\n\n")
    s = s.replace("`", "").replace("{=latex}", "")
    print(s)

if __name__ == "__main__":
    # toJSONFilter(comment)
    one_sentence_per_line("sketch.md")


==> scripts/parse_all_reports.py <==
import glob
import json
import os
import pathlib
import re
from collections import defaultdict
from functools import reduce
from os import remove
from pprint import pprint

import pandas as pd


def parse_design_analysis_routed(fp):
    report_lines = open(fp).readlines()
    for line in report_lines:
        if line.startswith("| Requirement"):
            _, _, req, _ = line.split("|", 3)
            req = float(req.strip())
        if line.startswith("| Slack"):
            _, _, slack, _ = line.split("|", 3)
            slack = float(slack.strip())
            break

    return req, slack


from io import StringIO


def parse_utilization_routed(fp):
    report_lines = open(fp).readlines()
    for i, line in enumerate(report_lines):
        if ". Primitives" in line and "-------------" in report_lines[i + 1]:
            for j in range(100):
                next_line = report_lines[i + j]
                if ". Black Boxes" in next_line and "---------------":
                    break
            test = StringIO(
                "\n".join(report_lines[i + 2 : i + j])
                .replace("+", "")
                .replace("-", "")
                .replace("|", ",")
                .strip()
            )
            df = pd.read_csv(test, sep="\s*,\s*", engine="python")
            df = df[["Ref Name", "Used", "Functional Category"]]
            df = df.groupby(by=["Functional Category"]).sum(numeric_only=True)

            d = dict(df.to_dict()["Used"].items())
            res = {}
            if "Arithmetic" in d:
                res["DSP"] = d.pop("Arithmetic")
            if "CLB" in d:
                res["LUT"] = d.pop("CLB")
            if "Register" in d:
                res["FF"] = d.pop("Register")
            return res


modules = list(
    map(
        lambda x: x.strip(),
        """
addmm
batch_norm
braggnn
conv
max_pool_2d
soft_max
""".split(),
    )
)

name = re.compile(r"/.*?/(\d+)/")


# forward_design_analysis_routed.rpt
# forward_utilization_routed.rpt
# solution1_data.json


def parse_using_standard_reports():
    all_reports = defaultdict(lambda: defaultdict(dict))

    for mod in modules:
        for fp in sorted(
            glob.glob(
                f"{mod}/**/solution1/impl/verilog/report/forward_design_analysis_synth.rpt",
                recursive=True,
            )
        ):
            _mod_name, unroll_factor = name.findall(fp)[0]
            unroll_factor = int(unroll_factor)
            if unroll_factor <= 1024:
                req, slack = parse_design_analysis_routed(fp)
                all_reports[mod][unroll_factor]["target_clock_period"] = req
                all_reports[mod][unroll_factor]["slack"] = slack
                all_reports[mod][unroll_factor]["clock_period_minus_wns"] = req - slack

    for mod in modules:
        for fp in sorted(
            glob.glob(
                f"{mod}/**/solution1/impl/verilog/report/forward_utilization_synth.rpt",
                recursive=True,
            )
        ):
            _mod_name, unroll_factor = name.findall(fp)[0]
            unroll_factor = int(unroll_factor)
            if unroll_factor == 1:
                unroll_factor = 0
            if unroll_factor <= 1024:
                resources = parse_utilization_routed(fp)
                if resources:
                    all_reports[mod][unroll_factor].update(resources)

        all_reports[mod] = dict(sorted(all_reports[mod].items()))

    return all_reports


def parse_json(all_reports):
    for mod in modules:
        for fp in sorted(
            glob.glob(f"reports/{mod}/**/*.json", recursive=True)
        ):
            unroll_factor = name.findall(fp)[0]
            unroll_factor = int(unroll_factor)
            if unroll_factor == 1:
                unroll_factor = 0
            if unroll_factor <= 1024:
                sol_json = json.load(open(fp))
                lat = sol_json["ModuleInfo"]["Metrics"]["forward"]["Latency"]
                for k, v in lat.items():
                    try:
                        v = int(v)
                        lat[k] = v
                    except:
                        continue
                lat.pop("PipelineDepth")
                lat.pop("PipelineType")
                if unroll_factor in all_reports[mod]:
                    all_reports[mod][unroll_factor].update(lat)

        all_reports[mod] = dict(sorted(all_reports[mod].items()))
    all_reports["avails"] = {
        k.replace("AVAIL_", ""): int(v)
        for k, v in sol_json["ModuleInfo"]["Metrics"]["forward"]["Area"].items()
        if "AVAIL" in k
    }
    return all_reports


def parse_using_export_rpts():
    all_reports = defaultdict(lambda: defaultdict(dict))

    for mod in modules:
        for fp in sorted(
            glob.glob(
                f"reports/{mod}/**/forward_export.rpt",
                recursive=True,
            )
        ):
            unroll_factor = name.findall(fp)[0]
            unroll_factor = int(unroll_factor)
            if unroll_factor == 1:
                unroll_factor = 0

            with open(fp) as f:
                lines = f.readlines()
                for line in lines:
                    splits = line.split(":")
                    if line.startswith("LUT:"):
                        all_reports[mod][unroll_factor]["LUT"] = int(splits[1].strip())
                    elif line.startswith("FF:"):
                        all_reports[mod][unroll_factor]["FF"] = int(splits[1].strip())
                    elif line.startswith("DSP:"):
                        all_reports[mod][unroll_factor]["DSP"] = int(splits[1].strip())
                    elif line.startswith("BRAM:"):
                        all_reports[mod][unroll_factor]["BRAM"] = int(splits[1].strip())
                    elif line.startswith("CP achieved post-synthesis:"):
                        all_reports[mod][unroll_factor][
                            "clock_period_minus_wns"
                        ] = float(splits[1].strip())
        all_reports[mod] = dict(sorted(all_reports[mod].items()))

    return all_reports


def parse_autopilot_logs(all_reports):
    # INFO: [HLS 200-111] Finished Command csynth_design CPU user time: 1822.87 seconds. CPU system time: 8.56 seconds. Elapsed time: 1860.74 seconds; current allocated memory: 2.120 GB.
    csynth_time = re.compile(
        r"INFO: \[HLS 200-111\] Finished Command csynth_design CPU user time: (.*) seconds. CPU system time: (.*) seconds. Elapsed time: (.*) seconds; current allocated memory: (.*)"
    )
    for mod in modules:
        for fp in sorted(
            pathlib.Path(".").glob(
                f"reports/{mod}/**/autopilot.flow.log"
            )
        ):
            fp = str(fp.resolve())
            unroll_factor = name.findall(fp)[0]
            unroll_factor = int(unroll_factor)
            if unroll_factor == 1:
                unroll_factor = 0
            log = open(fp).readlines()
            try:
                csynth_time_line = next(
                    line for line in log if "Finished Command csynth_design" in line
                )
                user_time, cpu_time, elapsed_time, memory = csynth_time.findall(
                    csynth_time_line
                )[0]
                elapsed_time = float(elapsed_time)
                if "elapsed_time" in all_reports[mod][unroll_factor]:
                    elapsed_time = max(
                        elapsed_time, all_reports[mod][unroll_factor]["elapsed_time"]
                    )
                all_reports[mod][unroll_factor]["elapsed_time"] = elapsed_time
            except:
                pass

    return all_reports


def bragghls():
    wns_re = re.compile(
        r"""\s* WNS\(ns\).*
\s* -------.*
\s* ([-]?\d+[.]\d+).*
""",
        flags=re.MULTILINE,
    )

    all_reports = {}
    sched_re = re.compile(r"return \{lpStartTime = (\d+) : i32}")
    for mod in modules:
        all_reports[mod] = {}
        fp = f"bragghls_artifacts/{mod}_16/reports/post_synth/utilization.rpt"
        if os.path.exists(fp):
            util = parse_utilization_routed(fp)
            all_reports[mod].update(util)

        fp = f"bragghls_artifacts/{mod}_16/reports/post_synth/timing_summary.rpt"
        if os.path.exists(fp):
            with open(fp) as f:
                wns = float(wns_re.findall(f.read())[0])

            fp = f"bragghls_artifacts/{mod}_16/{mod}.sched.mlir"
            if os.path.exists(fp):
                with open(fp) as f:
                    sched = int(sched_re.findall(f.read())[0])
                    all_reports[mod]["LatencyBest"] = sched
                    all_reports[mod]["clock_period_minus_wns"] = (10 - wns)

        all_reports[mod] = dict(sorted(all_reports[mod].items()))
    all_reports = dict(sorted(all_reports.items()))
    return all_reports


if __name__ == "__main__":
    # all_reports = parse_using_standard_reports()
    vitis_reports = parse_using_export_rpts()
    vitis_reports = parse_json(vitis_reports)
    avails = vitis_reports.pop("avails")
    for mod in vitis_reports:
        for unroll_factor in vitis_reports[mod]:
            for metric_name in vitis_reports[mod][unroll_factor]:
                if metric_name in avails:
                    vitis_reports[mod][unroll_factor][metric_name] /= avails[metric_name]
                    vitis_reports[mod][unroll_factor][metric_name] *= 100
    vitis_reports = parse_autopilot_logs(vitis_reports)

    bragghls_reports = bragghls()
    for mod in bragghls_reports:
        for metric_name in bragghls_reports[mod]:
            if metric_name in avails:
                bragghls_reports[mod][metric_name] /= avails[metric_name]
                bragghls_reports[mod][metric_name] *= 100

    json.dump(
        {"vitis": vitis_reports, "bragghls": bragghls_reports},
        open("all_reports.json", "w"),
        indent=2,
    )

    csv = open("vitis_reports.csv", "w")
    csv.write("module,unroll_factor,metric_name,metric_val\n")
    for mod in vitis_reports:
        if mod == "avails":
            continue
        for unroll_factor in vitis_reports[mod]:
            for metric_name in vitis_reports[mod][unroll_factor]:
                metric_val = vitis_reports[mod][unroll_factor][metric_name]
                print(f"{mod},{unroll_factor},{metric_name},{metric_val}\n")
                csv.write(f"{mod},{unroll_factor},{metric_name},{metric_val}\n")
                csv.flush()
    
    csv = open("bragghls_reports.csv", "w")
    csv.write("module,unroll_factor,metric_name,metric_val\n")
    for mod in bragghls_reports:
        for metric_name in bragghls_reports[mod]:
            metric_val = bragghls_reports[mod][metric_name]
            print(f"{mod},{metric_name},{metric_val}\n")
            csv.write(f"{mod},2048,{metric_name},{metric_val}\n")
            csv.flush()



==> scripts/plot.py <==
import matplotlib
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
from matplotlib import ticker, font_manager
import matplotlib.patheffects as PathEffects
from matplotlib.container import BarContainer
from matplotlib.lines import Line2D


font = {
    # "family": "normal",
    "size": 18
}

matplotlib.rc("font", **font)


def myticks(x, pos):
    if x <= 0:
        return f"${x}$"
    exponent = int(np.log2(x))
    coeff = x / 2 ** exponent
    # return r"$2^{{ {:2d} }}$".format(exponent)
    return str(x)


def ticks_format(value, index):
    """
    get the value and returns the value as:
       integer: [0,99]
       1 digit float: [0.1, 0.99]
       n*10^m: otherwise
    To have all the number of the same size they are all returned as latex strings
    """
    if index % 2:
        return ""

    exp = np.floor(np.log10(value))
    base = value / 10 ** exp
    if exp == 0 or exp == 1:
        return "${0:d}$".format(int(value))
    if exp == -1:
        return "${0:.1f}$".format(value)
    else:
        # return "${0:d}\\times 10^{{{1:d}}}$".format(int(base), int(exp))
        # return "${0:d}e{{{1:d}}}$".format(int(base), int(exp))
        return ""


BAR_CHART_COLORS = {
    "DSP": (0.12156862745098039, 0.4666666666666667, 0.7058823529411765, 1.0),
    "BRAM": (1.0, 0.4980392156862745, 0.054901960784313725, 1.0),
    "LUT": (0.17254901960784313, 0.6274509803921569, 0.17254901960784313, 1.0),
    "FF": (0.8392156862745098, 0.15294117647058825, 0.1568627450980392, 1.0),
}
PATTERNS = {"DSP": "+", "BRAM": "x", "LUT": "o", "FF": "O"}


def plot_metrics(sub_df, ax1, spacing=4, scale=10):
    i = 0
    for metric in ["DSP", "BRAM", "LUT", "FF"]:
        if metric not in dict(sub_df.index.values):
            continue

        vals = sub_df.loc[metric].sort_index()
        xs = np.array(vals.index.values)

        if xs[-1] == 1024:
            xs[-1] = xs[-2] + spacing

        vals = vals.values.flatten()
        if np.all(vals == 0):
            continue
        diffs = np.diff(xs) / scale
        if not len(diffs):
            diffs = [spacing / scale]
        diffs = np.append(diffs, [diffs[-1] * 1])
        ax1.bar(
            xs + diffs * (-1 + i),
            vals,
            width=diffs,
            log=False,
            ec="k",
            label=metric,
            color=BAR_CHART_COLORS[metric],
            hatch=PATTERNS[metric],
        )
        i += 1


def make_tables():
    vitis_df = pd.read_csv("vitis_reports.csv", header=0, index_col=[0, 1, 2])
    bragghls_df = pd.read_csv("bragghls_reports.csv", header=0, index_col=[0, 1, 2])
    with open("vitis_unroll.tex", "w") as f:
        piv = vitis_df.reset_index().pivot(
            index=["module", "unroll_factor"],
            columns=["metric_name"],
            values=["metric_val"],
        )
        piv = piv.drop(
            columns=[
                ("metric_val", "LatencyAvg"),
                ("metric_val", "LatencyWorst"),
                ("metric_val", "PipelineII"),
            ],
        )
        piv = piv.astype(
            {
                ("metric_val", "LatencyBest"): "int32",
            }
        )
        piv.columns = piv.columns.remove_unused_levels()
        piv.columns = piv.columns.set_levels(
            ["BRAM", "DSP", "FF", "LUT", "Latency", "Clock Period", "Runtime"], level=1
        )
        f.write(
            piv.to_latex(
                longtable=True,
                float_format="%.2E",
                caption="Latency, resource usage, and runtimes for all \\texttt{BraggHLS} evaluations.",
                label="tab:all_unrolls",
            )
        )
    with open("bragghls_unroll.tex", "w") as f:
        piv = bragghls_df.reset_index().pivot(
            index=["module", "unroll_factor"],
            columns=["metric_name"],
            values=["metric_val"],
        )
        # piv.drop(columns=["LatencyAvg", "LatencyWorst"])
        f.write(piv.to_latex(float_format="%.2E"))


def plot_unrolls():
    vitis_df = pd.read_csv("vitis_reports.csv", header=0, index_col=[0, 1, 2])
    bragghls_df = pd.read_csv("bragghls_reports.csv", header=0, index_col=[0, 1, 2])
    for i, mod in enumerate(vitis_df.index.levels[0]):
        fig, (lat_ax_vitis, resource_ax_bragghls) = plt.subplots(
            1, 2, figsize=(10, 7), gridspec_kw={"width_ratios": [10, 1]}
        )
        resource_ax_vitis = lat_ax_vitis.twinx()
        for ax in [
            resource_ax_bragghls,
            resource_ax_vitis,
            lat_ax_vitis,
        ]:
            ax.set_yscale("log")

        resource_ax_vitis.grid(which="both", axis="y", linestyle="--", zorder=-1)
        resource_ax_vitis.set_axisbelow(True)
        resource_ax_bragghls.grid(which="both", axis="y", linestyle="--", zorder=-1)
        resource_ax_bragghls.set_axisbelow(True)

        resource_ax_bragghls.set_xlim(2046, 2050)

        sub_df = vitis_df.loc[mod].swaplevel(0, 1)
        plot_metrics(sub_df, resource_ax_vitis)
        if mod in bragghls_df.index.levels[0]:
            bragghls_sub_df = bragghls_df.loc[mod].swaplevel(0, 1)
            plot_metrics(bragghls_sub_df, resource_ax_bragghls)

        if mod in {"addmm", "conv", "soft_max", "braggnn"}:
            lat_ax_vitis.set_ylabel("time (μs)", fontdict={"fontsize": 25})
        if mod in {"batch_norm", "max_pool_2d", "soft_max", "braggnn"}:
            resource_ax_bragghls.set_ylabel("utilization (%)", fontdict={"fontsize": 25})
        lat_ax_vitis.set_xlabel("unroll factor", fontdict={"fontsize": 25})

        clock_vals = sub_df.loc["clock_period_minus_wns"].sort_index()
        latency_vals = sub_df.loc["LatencyBest"].sort_index()
        common_unroll_factors = sorted(
            set(latency_vals.index.values) & set(clock_vals.index.values)
        )
        times = (
            clock_vals.loc[common_unroll_factors].values
            * latency_vals.loc[common_unroll_factors].values
            / 1e3
        ).flatten()

        last_pos = [
            common_unroll_factors[-2] + 4
            if common_unroll_factors[-1] == 1024
            else common_unroll_factors[-1]
        ]
        lat_ax_vitis.plot(
            common_unroll_factors[:-1] + last_pos,
            times,
            # linestyle=":",
            linewidth=2,
            label="Vitis HLS",
            color="magenta",
            marker="x",
        )

        text = lat_ax_vitis.text(
            last_pos[0],
            times[-1],
            f"{times[-1]:02f} μs",
            ha="right",
            va="bottom",
            color="magenta",
            weight="bold",
            fontdict={"fontsize": 20},
        )
        text.set_path_effects([PathEffects.withStroke(linewidth=2, foreground="black")])
        lat_ax_vitis.plot(
            last_pos,
            [times[-1]],
            marker="X",
            markersize=7,
            color="magenta",
            markeredgecolor="k",
        )

        resource_ax_vitis.legend(
            loc="upper left", title="Resources", framealpha=0.8, fontsize=20
        ).set_zorder(102)
        lat_ax_vitis.legend(
            loc="upper right", title="Latency", framealpha=0.8, fontsize=20
        ).set_zorder(102)
        lat_legend = lat_ax_vitis.get_legend().legendHandles

        if mod in bragghls_df.index.levels[0]:
            red_patch = Line2D(
                [0],
                [0],
                color="w",
                label="BraggHLS",
                markerfacecolor="r",
                marker="X",
                markeredgecolor="k",
                markersize=15,
            )
            lat_ax_vitis.legend(
                handles=lat_legend + [red_patch],
                loc="upper right",
                title="Latency",
                framealpha=0.8,
                fontsize=20,
            )

        lat_ax_vitis.xaxis.set_ticks(common_unroll_factors[:-1] + last_pos)
        lat_ax_vitis.xaxis.set_ticklabels(["base"] + common_unroll_factors[1:])
        resource_ax_bragghls.set_xticks([2048])
        resource_ax_bragghls.set_xticklabels(["BraggHLS"])

        resource_ax_vitis.tick_params(left=False, right=False)
        resource_ax_vitis.yaxis.set_ticks([])
        resource_ax_vitis.yaxis.set_ticklabels([])

        resource_ax_bragghls.tick_params(left=False, right=False)
        resource_ax_bragghls.yaxis.set_label_position("right")
        resource_ax_bragghls.yaxis.tick_right()
        resource_ax_bragghls.set_xticks([2048])
        resource_ax_bragghls.set_xticklabels(["BraggHLS"])
        resource_ax_bragghls.tick_params(axis="x", rotation=45)

        lat_ax_vitis.tick_params(axis="x", rotation=45)
        for ax in [
            resource_ax_bragghls,
            lat_ax_vitis,
        ]:

            ax.yaxis.set_major_formatter(ticks_format)  # remove the major ticks
            ax.yaxis.set_minor_formatter(
                ticker.FuncFormatter(ticks_format)
            )  # add the custom ticks

        max_ax, max_y = max(
            [
                (resource_ax_vitis, resource_ax_vitis.get_ylim()[1]),
                (resource_ax_bragghls, resource_ax_bragghls.get_ylim()[1]),
                (lat_ax_vitis, lat_ax_vitis.get_ylim()[1]),
            ],
            key=lambda x: x[1],
        )
        min_ax, min_y = min(
            [
                (resource_ax_vitis, resource_ax_vitis.get_ylim()[0]),
                (resource_ax_bragghls, resource_ax_bragghls.get_ylim()[0]),
                (lat_ax_vitis, lat_ax_vitis.get_ylim()[0]),
            ],
            key=lambda x: x[1],
        )
        # lat_ax_vitis.set_ylim(min_y, max_y)
        resource_ax_vitis.set_ylim(min_y, max_y)
        resource_ax_bragghls.set_ylim(min_y, max_y)

        if mod in bragghls_df.index.levels[0]:
            bragghls_lat = (
                bragghls_df.loc[mod, 2048, "LatencyBest"].item()
                * bragghls_df.loc[mod, 2048, "clock_period_minus_wns"].item()
                / 1e3
            )
            text = resource_ax_bragghls.text(
                2048,
                min_y,
                f"{bragghls_lat:02f} μs",
                ha="center",
                va="bottom",
                color="red",
                weight="bold",
                fontdict={"fontsize": 20},
            )
            text.set_path_effects(
                [PathEffects.withStroke(linewidth=2, foreground="black")]
            )
            resource_ax_bragghls.plot(
                [2048],
                [min_y],
                marker="X",
                markersize=7,
                color="red",
                markeredgecolor="k",
            )

        # https://stackoverflow.com/a/59395256
        lat_ax_vitis.set_zorder(resource_ax_vitis.get_zorder() + 1)
        lat_ax_vitis.patch.set_visible(False)
        # https://github.com/matplotlib/matplotlib/issues/3706#issuecomment-817268918
        all_axes = fig.get_axes()
        for axis in all_axes:
            legend = axis.get_legend()
            if legend is not None:
                legend.remove()
                lat_ax_vitis.add_artist(legend)

        fig.tight_layout()
        fig.savefig(f"{mod}.pdf")
        # fig.show()

    # plt.rcParams.update({
    #     # "text.usetex": True,
    #     "font.family": "monospace",
    # })


def plot_elapsed_times():
    vitis_df = pd.read_csv("vitis_reports.csv", header=0, index_col=[0, 1, 2])
    fig, ax1 = plt.subplots(figsize=(10, 7))
    ax1.grid(which="major", linestyle="--")
    # ax1.minorticks_off()  # turns off minor ticks
    elapsed_time_common = set()

    for i, mod in enumerate(vitis_df.index.levels[0]):
        sub_df = vitis_df.loc[mod].swaplevel(0, 1)
        elapsed_time = sub_df.loc["elapsed_time"].sort_index()
        xs = np.array(elapsed_time.index.values)
        if xs[-1] == 1024:
            xs[-1] = xs[-2] + 4
        elapsed_time_common.update(set(xs))

        # mod = mod.replace("_", r"\_")
        ax1.plot(
            xs,
            elapsed_time.values,
            # label=rf"$\mathtt{{{mod}}}$",
            linewidth=2,
            marker="x",
            label=f"{mod}",
        )

    # ax1.set_xscale("log")
    ax1.set_ylabel("time (s)", fontdict={"fontsize": 25})
    ax1.set_yscale("log")
    xticks = sorted(elapsed_time_common)
    ax1.set_xticks(xticks)
    ax1.xaxis.set_ticklabels(["base"] + xticks[1:-1] + ["1024"])
    # ax1.xaxis.set_major_formatter(ticker.FuncFormatter(myticks))
    font = font_manager.FontProperties(family="Courier New", style="normal", size=20)
    ax1.legend(loc="upper left", framealpha=0.8, fontsize=20, prop=font)
    ax1.set_xlabel("unroll factor", fontdict={"fontsize": 25})
    ax1.tick_params(axis="x", rotation=45)

    fig.tight_layout()
    fig.savefig(f"elapsed_time.pdf")


def plot_conv_unroll_times():
    bragghls_df = pd.read_csv("unroll_conv.csv", header=0, index_col=[0])
    fig, ax1 = plt.subplots(figsize=(10, 7))
    ax1.plot(
        bragghls_df.index.values,
        bragghls_df.values,
        linewidth=2,
        color="magenta",
        marker="x",
    )
    ax1.ticklabel_format(axis="y", style="sci", scilimits=(0, 0))
    ax1.grid(which="major", linestyle="--")
    # ax1.minorticks_off()  # turns off minor ticks
    # ax1.set_xscale("log")
    # ax1.set_yscale("log")
    ax1.set_ylabel("time (s)", fontdict={"fontsize": 25})
    ax1.set_xticks(sorted(bragghls_df.index.values))
    ax1.xaxis.set_major_formatter(ticker.FuncFormatter(myticks))
    font = font_manager.FontProperties(family="Courier New", style="normal", size=20)
    # ax1.legend(loc="upper left", framealpha=0.8, fontsize=20, prop=font)
    ax1.set_xlabel("image size", fontdict={"fontsize": 25})
    fig.tight_layout()
    fig.savefig("conv_unroll.pdf")


if __name__ == "__main__":
    # make_tables()
    plot_unrolls()
    plot_conv_unroll_times()
    plot_elapsed_times()


==> scripts/pygmentize.py <==
#! /usr/bin/env /Users/mlevental/dev_projects/hls_paper/venv/bin/python
# \renewcommand{\MintedPygmentize}{/Users/mlevental/dev_projects/hls_paper/scripts/pygmentize.py}
import argparse
import re
import sys

import pygments.cmdline as _cmdline
from pygments.lexer import RegexLexer, include, bygroups, using, this
from pygments.token import *
from pygments.token import _TokenType


def main(args):
    parser = argparse.ArgumentParser()
    parser.add_argument("-l", dest="lexer", type=str)
    opts, rest = parser.parse_known_args(args[1:])
    if opts.lexer == "mlir":
        args = [__file__, "-l", __file__ + ":MLIRLexer", "-x", *rest]
    _cmdline.main(args)


PRINT_ERRORS = False


class MLIRLexer(RegexLexer):
    name = "mlir"
    flags = re.MULTILINE

    def get_tokens_unprocessed(self, text, stack=("root",)):
        pos = 0
        tokendefs = self._tokens
        statestack = list(stack)
        statetokens = tokendefs[statestack[-1]]
        while 1:
            for rexmatch, action, new_state in statetokens:
                m = rexmatch(text, pos)
                if m:
                    if action is not None:
                        if type(action) is _TokenType:
                            yield pos, action, m.group()
                        else:
                            yield from action(self, m)
                    pos = m.end()
                    if new_state is not None:
                        # state transition
                        if isinstance(new_state, tuple):
                            for state in new_state:
                                if state == "#pop":
                                    if len(statestack) > 1:
                                        statestack.pop()
                                elif state == "#push":
                                    statestack.append(statestack[-1])
                                else:
                                    statestack.append(state)
                        elif isinstance(new_state, int):
                            # pop, but keep at least one state on the stack
                            # (random code leading to unexpected pops should
                            # not allow exceptions)
                            if abs(new_state) >= len(statestack):
                                del statestack[1:]
                            else:
                                del statestack[new_state:]
                        elif new_state == "#push":
                            statestack.append(statestack[-1])
                        else:
                            assert False, "wrong state def: %r" % new_state
                        statetokens = tokendefs[statestack[-1]]
                    break
            else:
                # We are here only if all state tokens have been considered
                # and there was not a match on any of them.
                try:
                    if text[pos] == "\n":
                        # at EOL, reset state to "root"
                        statestack = ["root"]
                        statetokens = tokendefs["root"]
                        yield pos, Text, "\n"
                        pos += 1
                        continue
                    # yield pos, Error if PRINT_ERRORS else Text, text[pos]
                    yield pos, Text, text[pos]
                    pos += 1
                except IndexError:
                    break

    tokens = {
        "whitespace": [
            (r"\n", Text),
            (r"\s+", Text),
            (r"\\\n", Text),  # line continuation
        ],
        "root": [
            include("whitespace"),
            include("string"),
            include("comment"),
            include("top_level_entity"),
        ],
        "comment": [(r"//.*$", Comment)],
        "number": [
            (
                r"(\W)?([0-9]+\.[0-9]*)([eE][+-]?[0-9]+)?",
                Literal.Number,
            ),
            (
                r"([\W])?(0x[0-9a-zA-Z]+)",
                bygroups(Punctuation, Literal.Number),
            ),
            (r"([\Wx])?([0-9]+)", bygroups(Punctuation, Literal.Number)),
        ],
        "string": [
            (r'"', Punctuation, "inside_string"),  # Opening quote
        ],
        "inside_string": [
            (r"\n", Text),
            (r'\\[nt"]', String.Escape),
            (r'"', Punctuation, "#pop"),  # Closing quot
            (r".", String),  # String content
        ],
        "top_level_entity": [
            include("attribute_alias_def"),
            include("type_alias_def"),
            include("operation_body"),
            include("operation"),
        ],
        "attribute_alias_def": [
            (
                r"^(\s*)(#\w+)\b(\s+)(=)(\s+)",
                bygroups(
                    Whitespace, Name.Constant, Whitespace, Punctuation, Whitespace
                ),
                "attribute_value",
            )
        ],
        "type_alias_def": [
            (
                r"^(\s*)(!\w+)\b(\s+)(=)(\s+)",
                bygroups(Whitespace, Name.Type, Whitespace, Punctuation, Whitespace),
            )
        ],
        "operation": [
            (
                r"^(\s*)(%[%\w:,\s]+)(\s+)(=)(\s+)([\w.$\-]+)\b",
                bygroups(
                    Whitespace,
                    using(this, state="ssa_value"),
                    Whitespace,
                    Punctuation,
                    Whitespace,
                    Name.Variable,
                ),
            ),
            (r"^\s*([\w.$\-]+)\b(?=[^<:])", Name.Variable),
        ],
        "operation_body": [
            include("operation"),
            (r"{\s*(?=%|\/|\^)", Punctuation, "inside_region_body_or_attr_dict"),
            (r"{\s*(?=[^}]*$)", Punctuation, "inside_region_body_or_attr_dict"),
            (r"{\s*(?=%)", Punctuation, "inside_region_body_or_attr_dict"),
            (r"{\s*(?=.*$)", Punctuation, "inside_region_body_or_attr_dict"),
            include("comment"),
            include("ssa_value"),
            include("block"),
            include("attribute_value"),
            include("bare_identifier"),
        ],
        "inside_region_body_or_attr_dict": [
            include("operation_body"),
            (r"}", Punctuation, "#pop"),
        ],
        "attribute_dictionary_body": [
            include("comment"),
            include("string"),
            include("attribute_value"),
            (r"(%)?\b([\w.\-$:0-9]+)\b\s*(?=[=,}])", Name.Variable),
            (r"}", Punctuation, "#pop"),
        ],
        #
        "attribute_value": [
            include("number"),
            (r"\b(false|true|unit)\b", Name.Constant),
            (r"(@[\w+$\-.]*)", Name.Function),
            (r"#[\w$\-.]+\b", Name.Constant),
            (
                r"\b(affine_map|affine_set)(\s*)(<)",
                bygroups(Name.Constant, Whitespace, Punctuation),
                "inside_affine_map_set",
            ),
            (
                r"\b(dense|opaque|sparse)(\s*)(<)",
                bygroups(Name.Constant, Whitespace, Punctuation),
                "inside_dense_opaque_sparse",
            ),
            (
                r"\[",
                Punctuation,
                "inside_square_brackets",
            ),
            (
                r"{",
                Punctuation,
                "inside_attribute_dictionary_body",
            ),
            (r"(@[\w+$\-.]*)", Name.Function),
            (
                r"(#[\w$\-.]+)(<)",
                bygroups(Name.Constant, Punctuation),
                "inside_hash",
            ),
            include("type_value"),
            (
                r"<",
                Punctuation,
                "inside_angle",
            ),
        ],
        "inside_affine_map_set": [
            (r"\b(ceildiv|floordiv|mod|symbol)\b", Name.Function),
            (r"\b([\w\.\$\-]+)\b", Name.Variable),
            include("number"),
            (r"\)>", Punctuation, "#pop"),
        ],
        "inside_dense_opaque_sparse": [
            include("attribute_value"),
            (r">", Punctuation, "#pop"),
        ],
        "inside_square_brackets": [
            include("attribute_value"),
            include("operation_body"),
            (r"\]", Punctuation, "#pop"),
        ],
        "inside_attribute_dictionary_body": [
            include("attribute_dictionary_body"),
            include("operation_body"),
            (r"\]", Punctuation, "#pop"),
        ],
        "inside_hash": [
            include("attribute_value"),
            (r"->|>=", Punctuation),
            include("bare_identifier"),
            (r">", Punctuation, "#pop"),
        ],
        "inside_angle": [
            include("attribute_value"),
            include("bare_identifier"),
            (r">", Punctuation, "#pop"),
        ],
        "type_value": [
            (r"(\![\w\$\-\.]+)<", Name.Type, "inside_hash"),
            (r"\![\w\$\-\.]+\b", Name.Type),
            (r"(complex|memref|tensor|tuple|vector)<", Name.Type, "inside_type"),
            (
                r"(x)?(bf16|f16|f32|f64|f80|f128|index|none|[us]?i[0-9]+)",
                bygroups(Punctuation, Name.Type),
            ),
        ],
        "inside_type": [
            (r"([?x0-9\[\]]+)", bygroups(using(this, state="number"))),
            include("attribute_value"),
            (r"->|>=", Punctuation),
            include("bare_identifier"),
            (r">", Punctuation, "#pop"),
        ],
        #
        "ssa_value": [(r"%[\w.$:#]+", Name.Variable)],
        "bare_identifier": [(r"\b([\w.$\-]+)\b", Keyword)],
        "block": [(r"\^[\w\d_$.-]+", Keyword.Control)],
    }


if __name__ == "__main__":
    main(sys.argv)



==> scripts/rsync_data.sh <==
rsync -zmarv vastvm1:~/fully_unrolled_cpps/reports .
rsync -zmarv vastvm2:~/fully_unrolled_cpps/reports .

#rsync -zmarv --include="*/" --include="*.rpt" --exclude=".*/" --exclude="*" wing-artemis:~/bragghls_artifacts .
#rsync -zmarv --include="*/" --include="*.sched.mlir" --exclude=".*/" --exclude="*" wing-artemis:~/bragghls_artifacts .


==> scripts/run_rtf.sh <==
/Users/mlevental/dev_projects/rtf2latex2e/rtf2latex2e -f -P /Users/mlevental/dev_projects/rtf2latex2e/pref $1


==> scripts/run_vitis.sh <==
source /opt/tools/xilinx/Vitis_HLS/2022.1/settings64.sh

nets=(
#addmm
#batch_norm
#conv
#max_pool_2d
#soft_max
braggnn
)
  
unroll_factors=(
1
4
8
12
16
20
24
28
32
36
40
1024
)

for net in "${nets[@]}"; do
  cp run_hls.tcl ${net}_16
  pushd ${net}_16
  for unroll_factor in "${unroll_factors[@]}"; do
    while [ $(jobs | wc -l) -ge 4 ] ; do sleep 1 ; done
    rm -rf ${net}_${unroll_factor}
    MODULE=${net}_${unroll_factor} vitis_hls run_hls.tcl 
  done
  popd
done

